Numerical simulations of oscillating tori in a pseudo-Newtonian potential

We have modeled hydrodynamical tori in the Klu{\'z}niak-Lee pseudo-Newtonian potential. The tori in equilibrium were perturbed with uniform sub-sonic velocity fields: vertical, radial and diagonal respectively, and allowed to evolve in time. We identify the eigenmodes corresponding to those of slender tori. The results of our simulations are relevant to the investigation of high-frequency quasi-periodic oscillations observed in stellar-mass black hole binaries.

==> make-ptapap-doc.sh <==
#! /bin/sh
pdflatex ptapapdoc
bibtex ptapapdoc
pdflatex ptapapdoc
pdflatex ptapapdoc


